Renormalization of supersymmetric chiral theories in rational spacetime dimensions

We renormalize models with scalar chiral superfields with an odd superpotential to several orders in perturbation theory. These extensions of the cubic Wess-Zumino model are renormalizable in spacetime dimensions which are rational. When endowed with an $O(N)$ symmetry it is shown that they share the same property as their non-supersymmetric counterparts in that at a particular fixed point there is an emergent $OSp(1|n-1)$ symmetry, where $n$ is the power of the superpotential. This is shown at a loop order beyond that for which it was established in the parallel non-supersymmetric theory.

==> anc/phi5susy.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%            Electronic version of renormalization group functions
%                          for O(N) symmetric theories
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Gamma(x) is the Euler Gamma-function.
ln(x) is the natural logarithm.
ggn are the coupling constants.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                                 phi^5 theory
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

phi5gamma_p =
+ (4*sqrt(3)*pi^3*(gg1^2*N
+ 2*gg1^2
+ 3*gg2^2))/(27*Gamma(2/3)^3)
+ (4*pi^6*(
- 32*sqrt(3)*gg1^4*N^3*pi^3
- 384*sqrt(3)*gg1^4*N^2*pi^3
- 1536*sqrt(3)*gg1^4*N*pi^3
- 1792*sqrt(3)*gg1^4*pi^3
- 576*sqrt(3)*gg1^2*gg2^2*N^2*pi^3
- 4032*sqrt(3)*gg1^2*gg2^2*N*pi^3
- 5760*sqrt(3)*gg1^2*gg2^2*pi^3
- 576*sqrt(3)*gg1*gg2^2*gg3*N*pi^3
- 1152*sqrt(3)*gg1*gg2^2*gg3*pi^3
- 1440*sqrt(3)*gg2^4*N*pi^3
- 5184*sqrt(3)*gg2^4*pi^3
- 576*sqrt(3)*gg2^2*gg3^2*pi^3
- 81*Gamma(2/3)^3*gg1^4*N^3
- 1296*Gamma(2/3)^3*gg1^4*N^2
- 4212*Gamma(2/3)^3*gg1^4*N
- 3888*Gamma(2/3)^3*gg1^4
- 2187*Gamma(2/3)^3*gg1^2*gg2^2*N^2
- 8262*Gamma(2/3)^3*gg1^2*gg2^2*N
- 7776*Gamma(2/3)^3*gg1^2*gg2^2
- 243*Gamma(2/3)^3*gg1^2*gg3^2*N
- 486*Gamma(2/3)^3*gg1^2*gg3^2
- 13122*Gamma(2/3)^3*gg2^4*N
- 2916*Gamma(2/3)^3*gg2^4
- 2187*Gamma(2/3)^3*gg2^2*gg3^2))/(6561*Gamma(2/3)^9);

phi5gamma_s =
+ (sqrt(3)*pi^3*(gg1^2*N^2
+ 2*gg1^2*N
+ 18*gg2^2*N
+ 3*gg3^2))/(27*Gamma(2/3)^3)
+ (4*pi^6*(
- 8*sqrt(3)*gg1^4*N^4*pi^3
- 96*sqrt(3)*gg1^4*N^3*pi^3
- 384*sqrt(3)*gg1^4*N^2*pi^3
- 448*sqrt(3)*gg1^4*N*pi^3
- 384*sqrt(3)*gg1^2*gg2^2*N^3*pi^3
- 2688*sqrt(3)*gg1^2*gg2^2*N^2*pi^3
- 3840*sqrt(3)*gg1^2*gg2^2*N*pi^3
- 864*sqrt(3)*gg1*gg2^2*gg3*N^2*pi^3
- 1728*sqrt(3)*gg1*gg2^2*gg3*N*pi^3
- 2160*sqrt(3)*gg2^4*N^2*pi^3
- 7776*sqrt(3)*gg2^4*N*pi^3
- 2304*sqrt(3)*gg2^2*gg3^2*N*pi^3
- 360*sqrt(3)*gg3^4*pi^3
- 324*Gamma(2/3)^3*gg1^4*N^3
- 1296*Gamma(2/3)^3*gg1^4*N^2
- 1296*Gamma(2/3)^3*gg1^4*N
- 729*Gamma(2/3)^3*gg1^2*gg2^2*N^3
- 5346*Gamma(2/3)^3*gg1^2*gg2^2*N^2
- 7776*Gamma(2/3)^3*gg1^2*gg2^2*N
- 243*Gamma(2/3)^3*gg1^2*gg3^2*N^2
- 486*Gamma(2/3)^3*gg1^2*gg3^2*N
- 13122*Gamma(2/3)^3*gg2^4*N^2
- 8748*Gamma(2/3)^3*gg2^4*N
- 6561*Gamma(2/3)^3*gg2^2*gg3^2*N
- 729*Gamma(2/3)^3*gg3^4))/(6561*Gamma(2/3)^9);

phi5beta1 =
- 3*ep*gg1 
+ (sqrt(3)*gg1*pi^3*(gg1^2*N^2
+ 18*gg1^2*N
+ 32*gg1^2
+ 18*gg2^2*N
+ 48*gg2^2
+ 3*gg3^2))/(27*Gamma(2/3)^3)
+ (4*gg1*pi^6*(
- 8*sqrt(3)*gg1^4*N^4*pi^3
- 224*sqrt(3)*gg1^4*N^3*pi^3
- 1920*sqrt(3)*gg1^4*N^2*pi^3
- 6592*sqrt(3)*gg1^4*N*pi^3
- 7168*sqrt(3)*gg1^4*pi^3
- 384*sqrt(3)*gg1^2*gg2^2*N^3*pi^3
- 4992*sqrt(3)*gg1^2*gg2^2*N^2*pi^3
- 19968*sqrt(3)*gg1^2*gg2^2*N*pi^3
- 23040*sqrt(3)*gg1^2*gg2^2*pi^3
- 864*sqrt(3)*gg1*gg2^2*gg3*N^2*pi^3
- 4032*sqrt(3)*gg1*gg2^2*gg3*N*pi^3
- 4608*sqrt(3)*gg1*gg2^2*gg3*pi^3
- 2160*sqrt(3)*gg2^4*N^2*pi^3
- 13536*sqrt(3)*gg2^4*N*pi^3
- 20736*sqrt(3)*gg2^4*pi^3
- 2304*sqrt(3)*gg2^2*gg3^2*N*pi^3
- 2304*sqrt(3)*gg2^2*gg3^2*pi^3
- 360*sqrt(3)*gg3^4*pi^3
- 648*Gamma(2/3)^3*gg1^4*N^3
- 6480*Gamma(2/3)^3*gg1^4*N^2
- 18144*Gamma(2/3)^3*gg1^4*N
- 15552*Gamma(2/3)^3*gg1^4
- 729*Gamma(2/3)^3*gg1^2*gg2^2*N^3
- 14094*Gamma(2/3)^3*gg1^2*gg2^2*N^2
- 40824*Gamma(2/3)^3*gg1^2*gg2^2*N
- 31104*Gamma(2/3)^3*gg1^2*gg2^2
- 243*Gamma(2/3)^3*gg1^2*gg3^2*N^2
- 1458*Gamma(2/3)^3*gg1^2*gg3^2*N
- 1944*Gamma(2/3)^3*gg1^2*gg3^2
- 13122*Gamma(2/3)^3*gg2^4*N^2
- 61236*Gamma(2/3)^3*gg2^4*N
- 11664*Gamma(2/3)^3*gg2^4
- 6561*Gamma(2/3)^3*gg2^2*gg3^2*N
- 8748*Gamma(2/3)^3*gg2^2*gg3^2
- 729*Gamma(2/3)^3*gg3^4))/(6561*Gamma(2/3)^9);

phi5beta2 =
- 3*ep*gg2 
+ (sqrt(3)*gg2*pi^3*(3*gg1^2*N^2
+ 14*gg1^2*N
+ 16*gg1^2
+ 54*gg2^2*N
+ 24*gg2^2
+ 9*gg3^2))/(27*Gamma(2/3)^3)
+ (4*gg2*pi^6*(
- 24*sqrt(3)*gg1^4*N^4*pi^3
- 352*sqrt(3)*gg1^4*N^3*pi^3
- 1920*sqrt(3)*gg1^4*N^2*pi^3
- 4416*sqrt(3)*gg1^4*N*pi^3
- 3584*sqrt(3)*gg1^4*pi^3
- 1152*sqrt(3)*gg1^2*gg2^2*N^3*pi^3
- 9216*sqrt(3)*gg1^2*gg2^2*N^2*pi^3
- 19584*sqrt(3)*gg1^2*gg2^2*N*pi^3
- 11520*sqrt(3)*gg1^2*gg2^2*pi^3
- 2592*sqrt(3)*gg1*gg2^2*gg3*N^2*pi^3
- 6336*sqrt(3)*gg1*gg2^2*gg3*N*pi^3
- 2304*sqrt(3)*gg1*gg2^2*gg3*pi^3
- 6480*sqrt(3)*gg2^4*N^2*pi^3
- 26208*sqrt(3)*gg2^4*N*pi^3
- 10368*sqrt(3)*gg2^4*pi^3
- 6912*sqrt(3)*gg2^2*gg3^2*N*pi^3
- 1152*sqrt(3)*gg2^2*gg3^2*pi^3
- 1080*sqrt(3)*gg3^4*pi^3
- 1134*Gamma(2/3)^3*gg1^4*N^3
- 6480*Gamma(2/3)^3*gg1^4*N^2
- 12312*Gamma(2/3)^3*gg1^4*N
- 7776*Gamma(2/3)^3*gg1^4
- 2187*Gamma(2/3)^3*gg1^2*gg2^2*N^3
- 20412*Gamma(2/3)^3*gg1^2*gg2^2*N^2
- 39852*Gamma(2/3)^3*gg1^2*gg2^2*N
- 15552*Gamma(2/3)^3*gg1^2*gg2^2
- 729*Gamma(2/3)^3*gg1^2*gg3^2*N^2
- 1944*Gamma(2/3)^3*gg1^2*gg3^2*N
- 972*Gamma(2/3)^3*gg1^2*gg3^2
- 39366*Gamma(2/3)^3*gg2^4*N^2
- 52488*Gamma(2/3)^3*gg2^4*N
- 5832*Gamma(2/3)^3*gg2^4
- 19683*Gamma(2/3)^3*gg2^2*gg3^2*N
- 4374*Gamma(2/3)^3*gg2^2*gg3^2
- 2187*Gamma(2/3)^3*gg3^4))/(6561*Gamma(2/3)^9);

phi5beta3 =
- 3*ep*gg3
+ (5*sqrt(3)*gg3*pi^3*(gg1^2*N^2
+ 2*gg1^2*N
+ 18*gg2^2*N
+ 3*gg3^2))/(27*Gamma(2/3)^3)
+ (20*gg3*pi^6*(
- 8*sqrt(3)*gg1^4*N^4*pi^3
- 96*sqrt(3)*gg1^4*N^3*pi^3
- 384*sqrt(3)*gg1^4*N^2*pi^3
- 448*sqrt(3)*gg1^4*N*pi^3
- 384*sqrt(3)*gg1^2*gg2^2*N^3*pi^3
- 2688*sqrt(3)*gg1^2*gg2^2*N^2*pi^3
- 3840*sqrt(3)*gg1^2*gg2^2*N*pi^3
- 864*sqrt(3)*gg1*gg2^2*gg3*N^2*pi^3
- 1728*sqrt(3)*gg1*gg2^2*gg3*N*pi^3
- 2160*sqrt(3)*gg2^4*N^2*pi^3
- 7776*sqrt(3)*gg2^4*N*pi^3
- 2304*sqrt(3)*gg2^2*gg3^2*N*pi^3
- 360*sqrt(3)*gg3^4*pi^3
- 324*Gamma(2/3)^3*gg1^4*N^3
- 1296*Gamma(2/3)^3*gg1^4*N^2
- 1296*Gamma(2/3)^3*gg1^4*N
- 729*Gamma(2/3)^3*gg1^2*gg2^2*N^3
- 5346*Gamma(2/3)^3*gg1^2*gg2^2*N^2
- 7776*Gamma(2/3)^3*gg1^2*gg2^2*N
- 243*Gamma(2/3)^3*gg1^2*gg3^2*N^2
- 486*Gamma(2/3)^3*gg1^2*gg3^2*N
- 13122*Gamma(2/3)^3*gg2^4*N^2
- 8748*Gamma(2/3)^3*gg2^4*N
- 6561*Gamma(2/3)^3*gg2^2*gg3^2*N
- 729*Gamma(2/3)^3*gg3^4))/(6561*Gamma(2/3)^9);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                                 phi^7 theory
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

phi7gamma_p =
+ (Gamma(1/5)^5*(3*gg1^2*N^2
+ 18*gg1^2*N
+ 24*gg1^2
+ 50*gg2^2*N
+ 100*gg2^2
+ 45*gg3^2))/1080
+ (Gamma(1/5)^10*(
- 27*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^5
- 648*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^4
- 6588*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^3
- 32400*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^2
- 74304*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N
- 62208*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4
- 1875*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^4
- 33000*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^3
- 199500*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^2
- 498000*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N
- 432000*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2
- 540*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^3
- 16200*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^2
- 82080*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N
- 103680*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2
- 18000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^3
- 144000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^2
- 360000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N
- 288000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3
- 4050*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N^2
- 24300*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N
- 32400*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4
- 16250*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^3
- 265000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^2
- 925000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N
- 920000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4
- 175500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N^2
- 904500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N
- 1107000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2
- 6750*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2*N
- 13500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2
- 27000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4*N
- 54000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4
- 204525*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4*N
- 202500*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4
- 22275*Gamma(4/5)^2*Gamma(1/5)^3*gg3^2*gg4^2
- 75*Gamma(4/5)*Gamma(2/5)*gg1^4*N^5
- 3150*Gamma(4/5)*Gamma(2/5)*gg1^4*N^4
- 30900*Gamma(4/5)*Gamma(2/5)*gg1^4*N^3
- 124200*Gamma(4/5)*Gamma(2/5)*gg1^4*N^2
- 220800*Gamma(4/5)*Gamma(2/5)*gg1^4*N
- 144000*Gamma(4/5)*Gamma(2/5)*gg1^4
- 9375*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^4
- 135000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^3
- 667500*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^2
- 1350000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N
- 960000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2
- 22500*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^3
- 175500*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^2
- 423000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N
- 324000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2
- 1125*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N^2
- 6750*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N
- 9000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2
- 281250*Gamma(4/5)*Gamma(2/5)*gg2^4*N^3
- 1500000*Gamma(4/5)*Gamma(2/5)*gg2^4*N^2
- 2625000*Gamma(4/5)*Gamma(2/5)*gg2^4*N
- 1500000*Gamma(4/5)*Gamma(2/5)*gg2^4
- 1265625*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N^2
- 2981250*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N
- 900000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2
- 56250*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2*N
- 112500*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2
- 1265625*Gamma(4/5)*Gamma(2/5)*gg3^4*N
- 101250*Gamma(4/5)*Gamma(2/5)*gg3^4
- 84375*Gamma(4/5)*Gamma(2/5)*gg3^2*gg4^2
- 27*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^5
- 972*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^4
- 12204*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^3
- 69408*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^2
- 177984*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N
- 161280*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4
- 2625*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^4
- 60000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^3
- 466500*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^2
- 1434000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N
- 1440000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2
- 2700*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^3
- 27000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^2
- 86400*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N
- 86400*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2
- 18000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^3
- 288000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^2
- 1224000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N
- 1440000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3
- 6750*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N^2
- 40500*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N
- 54000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4
- 46250*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^3
- 565000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^2
- 2245000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N
- 2600000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4
- 337500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N^2
- 2362500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N
- 3375000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2
- 3750*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2*N
- 7500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2
- 135000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4*N
- 270000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4
- 253125*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4*N
- 810000*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4
- 50625*Gamma(2/5)^2*Gamma(1/5)^2*gg3^2*gg4^2))/(11664000*Gamma(4/5)*Gamma(2/5));

phi7gamma_s =
+ (Gamma(1/5)^5*(gg1^2*N^3
+ 6*gg1^2*N^2
+ 8*gg1^2*N
+ 75*gg2^2*N^2
+ 150*gg2^2*N
+ 225*gg3^2*N
+ 15*gg4^2))/2160
+ (Gamma(1/5)^10*(
- 3*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^6
- 72*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^5
- 732*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^4
- 3600*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^3
- 8256*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^2
- 6912*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N
- 500*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^5
- 8800*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^4
- 53200*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^3
- 132800*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^2
- 115200*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N
- 270*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^4
- 8100*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^3
- 41040*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^2
- 51840*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N
- 9000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^4
- 72000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^3
- 180000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^2
- 144000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N
- 3600*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N^3
- 21600*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N^2
- 28800*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N
- 8125*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^4
- 132500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^3
- 462500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^2
- 460000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N
- 156000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N^3
- 804000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N^2
- 984000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N
- 11250*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2*N^2
- 22500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2*N
- 45000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4*N^2
- 90000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4*N
- 340875*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4*N^2
- 337500*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4*N
- 89100*Gamma(4/5)^2*Gamma(1/5)^3*gg3^2*gg4^2*N
- 4725*Gamma(4/5)^2*Gamma(1/5)^3*gg4^4
- 300*Gamma(4/5)*Gamma(2/5)*gg1^4*N^5
- 3600*Gamma(4/5)*Gamma(2/5)*gg1^4*N^4
- 15600*Gamma(4/5)*Gamma(2/5)*gg1^4*N^3
- 28800*Gamma(4/5)*Gamma(2/5)*gg1^4*N^2
- 19200*Gamma(4/5)*Gamma(2/5)*gg1^4*N
- 1250*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^5
- 30000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^4
- 185000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^3
- 420000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^2
- 320000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N
- 7500*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^4
- 72000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^3
- 222000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^2
- 216000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N
- 750*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N^3
- 4500*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N^2
- 6000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N
- 93750*Gamma(4/5)*Gamma(2/5)*gg2^4*N^4
- 625000*Gamma(4/5)*Gamma(2/5)*gg2^4*N^3
- 1375000*Gamma(4/5)*Gamma(2/5)*gg2^4*N^2
- 1000000*Gamma(4/5)*Gamma(2/5)*gg2^4*N
- 843750*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N^3
- 2287500*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N^2
- 1200000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N
- 75000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2*N^2
- 150000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2*N
- 1687500*Gamma(4/5)*Gamma(2/5)*gg3^4*N^2
- 337500*Gamma(4/5)*Gamma(2/5)*gg3^4*N
- 281250*Gamma(4/5)*Gamma(2/5)*gg3^2*gg4^2*N
- 11250*Gamma(4/5)*Gamma(2/5)*gg4^4
- 3*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^6
- 108*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^5
- 1356*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^4
- 7712*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^3
- 19776*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^2
- 17920*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N
- 700*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^5
- 16000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^4
- 124400*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^3
- 382400*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^2
- 384000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N
- 1350*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^4
- 13500*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^3
- 43200*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^2
- 43200*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N
- 9000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^4
- 144000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^3
- 612000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^2
- 720000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N
- 6000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N^3
- 36000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N^2
- 48000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N
- 23125*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^4
- 282500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^3
- 1122500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^2
- 1300000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N
- 300000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N^3
- 2100000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N^2
- 3000000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N
- 6250*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2*N^2
- 12500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2*N
- 225000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4*N^2
- 450000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4*N
- 421875*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4*N^2
- 1350000*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4*N
- 202500*Gamma(2/5)^2*Gamma(1/5)^2*gg3^2*gg4^2*N
- 13125*Gamma(2/5)^2*Gamma(1/5)^2*gg4^4))/(7776000*Gamma(4/5)*Gamma(2/5));

phi7beta1 =
-  5*ep*gg1 +  (Gamma(1/5)^5*gg1*(gg1^2*N^3
+ 42*gg1^2*N^2
+ 224*gg1^2*N
+ 288*gg1^2
+ 75*gg2^2*N^2
+ 750*gg2^2*N
+ 1200*gg2^2
+ 225*gg3^2*N
+ 540*gg3^2
+ 15*gg4^2))/2160
+ (Gamma(1/5)^10*gg1*(
- 3*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^6
- 180*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^5
- 3324*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^4
- 29952*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^3
- 137856*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^2
- 304128*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N
- 248832*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4
- 500*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^5
- 16300*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^4
- 185200*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^3
- 930800*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^2
- 2107200*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N
- 1728000*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2
- 270*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^4
- 10260*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^3
- 105840*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^2
- 380160*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N
- 414720*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2
- 9000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^4
- 144000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^3
- 756000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^2
- 1584000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N
- 1152000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3
- 3600*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N^3
- 37800*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N^2
- 126000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N
- 129600*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4
- 8125*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^4
- 197500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^3
- 1522500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^2
- 4160000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N
- 3680000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4
- 156000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N^3
- 1506000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N^2
- 4602000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N
- 4428000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2
- 11250*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2*N^2
- 49500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2*N
- 54000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2
- 45000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4*N^2
- 198000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4*N
- 216000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4
- 340875*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4*N^2
- 1155600*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4*N
- 810000*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4
- 89100*Gamma(4/5)^2*Gamma(1/5)^3*gg3^2*gg4^2*N
- 89100*Gamma(4/5)^2*Gamma(1/5)^3*gg3^2*gg4^2
- 4725*Gamma(4/5)^2*Gamma(1/5)^3*gg4^4
- 600*Gamma(4/5)*Gamma(2/5)*gg1^4*N^5
- 16200*Gamma(4/5)*Gamma(2/5)*gg1^4*N^4
- 139200*Gamma(4/5)*Gamma(2/5)*gg1^4*N^3
- 525600*Gamma(4/5)*Gamma(2/5)*gg1^4*N^2
- 902400*Gamma(4/5)*Gamma(2/5)*gg1^4*N
- 576000*Gamma(4/5)*Gamma(2/5)*gg1^4
- 1250*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^5
- 67500*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^4
- 725000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^3
- 3090000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^2
- 5720000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N
- 3840000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2
- 7500*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^4
- 162000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^3
- 924000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^2
- 1908000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N
- 1296000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2
- 750*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N^3
- 9000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N^2
- 33000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N
- 36000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2
- 93750*Gamma(4/5)*Gamma(2/5)*gg2^4*N^4
- 1750000*Gamma(4/5)*Gamma(2/5)*gg2^4*N^3
- 7375000*Gamma(4/5)*Gamma(2/5)*gg2^4*N^2
- 11500000*Gamma(4/5)*Gamma(2/5)*gg2^4*N
- 6000000*Gamma(4/5)*Gamma(2/5)*gg2^4
- 843750*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N^3
- 7350000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N^2
- 13125000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N
- 3600000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2
- 75000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2*N^2
- 375000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2*N
- 450000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2
- 1687500*Gamma(4/5)*Gamma(2/5)*gg3^4*N^2
- 5400000*Gamma(4/5)*Gamma(2/5)*gg3^4*N
- 405000*Gamma(4/5)*Gamma(2/5)*gg3^4
- 281250*Gamma(4/5)*Gamma(2/5)*gg3^2*gg4^2*N
- 337500*Gamma(4/5)*Gamma(2/5)*gg3^2*gg4^2
- 11250*Gamma(4/5)*Gamma(2/5)*gg4^4
- 3*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^6
- 216*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^5
- 5244*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^4
- 56528*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^3
- 297408*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^2
- 729856*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N
- 645120*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4
- 700*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^5
- 26500*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^4
- 364400*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^3
- 2248400*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^2
- 6120000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N
- 5760000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2
- 1350*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^4
- 24300*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^3
- 151200*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^2
- 388800*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N
- 345600*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2
- 9000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^4
- 216000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^3
- 1764000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^2
- 5616000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N
- 5760000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3
- 6000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N^3
- 63000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N^2
- 210000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N
- 216000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4
- 23125*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^4
- 467500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^3
- 3382500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^2
- 10280000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N
- 10400000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4
- 300000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N^3
- 3450000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N^2
- 12450000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N
- 13500000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2
- 6250*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2*N^2
- 27500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2*N
- 30000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2
- 225000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4*N^2
- 990000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4*N
- 1080000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4
- 421875*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4*N^2
- 2362500*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4*N
- 3240000*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4
- 202500*Gamma(2/5)^2*Gamma(1/5)^2*gg3^2*gg4^2*N
- 202500*Gamma(2/5)^2*Gamma(1/5)^2*gg3^2*gg4^2
- 13125*Gamma(2/5)^2*Gamma(1/5)^2*gg4^4))/(7776000*Gamma(4/5)*Gamma(2/5));

phi7beta2 =
-  5*ep*gg2 +  (Gamma(1/5)^5*gg2*(3*gg1^2*N^3
+ 42*gg1^2*N^2
+ 168*gg1^2*N
+ 192*gg1^2
+ 225*gg2^2*N^2
+ 850*gg2^2*N
+ 800*gg2^2
+ 675*gg3^2*N
+ 360*gg3^2
+ 45*gg4^2))/2160
+ (Gamma(1/5)^10*gg2*(
- 27*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^6
- 864*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^5
- 11772*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^4
- 85104*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^3
- 333504*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^2
- 656640*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N
- 497664*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4
- 4500*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^5
- 94200*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^4
- 742800*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^3
- 2791200*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^2
- 5020800*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N
- 3456000*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2
- 2430*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^4
- 77220*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^3
- 498960*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^2
- 1123200*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N
- 829440*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2
- 81000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^4
- 792000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^3
- 2772000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^2
- 4176000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N
- 2304000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3
- 32400*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N^3
- 226800*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N^2
- 453600*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N
- 259200*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4
- 73125*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^4
- 1322500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^3
- 6282500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^2
- 11540000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N
- 7360000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4
- 1404000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N^3
- 8640000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N^2
- 16092000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N
- 8856000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2
- 101250*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2*N^2
- 256500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2*N
- 108000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2
- 405000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4*N^2
- 1026000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4*N
- 432000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4
- 3067875*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4*N^2
- 4673700*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4*N
- 1620000*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4
- 801900*Gamma(4/5)^2*Gamma(1/5)^3*gg3^2*gg4^2*N
- 178200*Gamma(4/5)^2*Gamma(1/5)^3*gg3^2*gg4^2
- 42525*Gamma(4/5)^2*Gamma(1/5)^3*gg4^4
- 3300*Gamma(4/5)*Gamma(2/5)*gg1^4*N^5
- 57600*Gamma(4/5)*Gamma(2/5)*gg1^4*N^4
- 387600*Gamma(4/5)*Gamma(2/5)*gg1^4*N^3
- 1252800*Gamma(4/5)*Gamma(2/5)*gg1^4*N^2
- 1939200*Gamma(4/5)*Gamma(2/5)*gg1^4*N
- 1152000*Gamma(4/5)*Gamma(2/5)*gg1^4
- 11250*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^5
- 345000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^4
- 2745000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^3
- 9120000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^2
- 13680000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N
- 7680000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2
- 67500*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^4
- 828000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^3
- 3402000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^2
- 5328000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N
- 2592000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2
- 6750*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N^3
- 49500*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N^2
- 108000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N
- 72000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2
- 843750*Gamma(4/5)*Gamma(2/5)*gg2^4*N^4
- 7875000*Gamma(4/5)*Gamma(2/5)*gg2^4*N^3
- 24375000*Gamma(4/5)*Gamma(2/5)*gg2^4*N^2
- 30000000*Gamma(4/5)*Gamma(2/5)*gg2^4*N
- 12000000*Gamma(4/5)*Gamma(2/5)*gg2^4
- 7593750*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N^3
- 30712500*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N^2
- 34650000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N
- 7200000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2
- 675000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2*N^2
- 1800000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2*N
- 900000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2
- 15187500*Gamma(4/5)*Gamma(2/5)*gg3^4*N^2
- 13162500*Gamma(4/5)*Gamma(2/5)*gg3^4*N
- 810000*Gamma(4/5)*Gamma(2/5)*gg3^4
- 2531250*Gamma(4/5)*Gamma(2/5)*gg3^2*gg4^2*N
- 675000*Gamma(4/5)*Gamma(2/5)*gg3^2*gg4^2
- 101250*Gamma(4/5)*Gamma(2/5)*gg4^4
- 27*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^6
- 1188*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^5
- 19980*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^4
- 167040*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^3
- 733248*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^2
- 1585152*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N
- 1290240*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4
- 6300*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^5
- 165000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^4
- 1599600*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^3
- 7173600*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^2
- 14928000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N
- 11520000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2
- 12150*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^4
- 143100*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^3
- 604800*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^2
- 1080000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N
- 691200*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2
- 81000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^4
- 1440000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^3
- 7812000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^2
- 16272000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N
- 11520000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3
- 54000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N^3
- 378000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N^2
- 756000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N
- 432000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4
- 208125*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^4
- 2912500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^3
- 14622500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^2
- 29660000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N
- 20800000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4
- 2700000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N^3
- 21600000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N^2
- 45900000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N
- 27000000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2
- 56250*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2*N^2
- 142500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2*N
- 60000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2
- 2025000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4*N^2
- 5130000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4*N
- 2160000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4
- 3796875*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4*N^2
- 14175000*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4*N
- 6480000*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4
- 1822500*Gamma(2/5)^2*Gamma(1/5)^2*gg3^2*gg4^2*N
- 405000*Gamma(2/5)^2*Gamma(1/5)^2*gg3^2*gg4^2
- 118125*Gamma(2/5)^2*Gamma(1/5)^2*gg4^4))/(23328000*Gamma(4/5)*Gamma(2/5));

phi7beta3 =
-  5*ep*gg3 +  (Gamma(1/5)^5*gg3*(5*gg1^2*N^3
+ 42*gg1^2*N^2
+ 112*gg1^2*N
+ 96*gg1^2
+ 375*gg2^2*N^2
+ 950*gg2^2*N
+ 400*gg2^2
+ 1125*gg3^2*N
+ 180*gg3^2
+ 75*gg4^2))/2160
+ (Gamma(1/5)^10*gg3*(
- 45*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^6
- 1188*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^5
- 13572*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^4
- 80352*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^3
- 253440*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^2
- 400896*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N
- 248832*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4
- 7500*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^5
- 139500*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^4
- 930000*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^3
- 2790000*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^2
- 3720000*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N
- 1728000*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2
- 4050*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^4
- 123660*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^3
- 680400*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^2
- 1105920*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N
- 414720*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2
- 135000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^4
- 1152000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^3
- 3276000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^2
- 3600000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N
- 1152000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3
- 54000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N^3
- 340200*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N^2
- 529200*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N
- 129600*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4
- 121875*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^4
- 2052500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^3
- 7997500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^2
- 10600000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N
- 3680000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4
- 2340000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N^3
- 12762000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N^2
- 18378000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N
- 4428000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2
- 168750*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2*N^2
- 364500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2*N
- 54000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2
- 675000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4*N^2
- 1458000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4*N
- 216000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4
- 5113125*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4*N^2
- 5880600*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4*N
- 810000*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4
- 1336500*Gamma(4/5)^2*Gamma(1/5)^3*gg3^2*gg4^2*N
- 89100*Gamma(4/5)^2*Gamma(1/5)^3*gg3^2*gg4^2
- 70875*Gamma(4/5)^2*Gamma(1/5)^3*gg4^4
- 4800*Gamma(4/5)*Gamma(2/5)*gg1^4*N^5
- 66600*Gamma(4/5)*Gamma(2/5)*gg1^4*N^4
- 357600*Gamma(4/5)*Gamma(2/5)*gg1^4*N^3
- 928800*Gamma(4/5)*Gamma(2/5)*gg1^4*N^2
- 1171200*Gamma(4/5)*Gamma(2/5)*gg1^4*N
- 576000*Gamma(4/5)*Gamma(2/5)*gg1^4
- 18750*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^5
- 487500*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^4
- 3315000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^3
- 8970000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^2
- 10200000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N
- 3840000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2
- 112500*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^4
- 1170000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^3
- 4032000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^2
- 4932000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N
- 1296000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2
- 11250*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N^3
- 72000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N^2
- 117000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N
- 36000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2
- 1406250*Gamma(4/5)*Gamma(2/5)*gg2^4*N^4
- 10500000*Gamma(4/5)*Gamma(2/5)*gg2^4*N^3
- 26625000*Gamma(4/5)*Gamma(2/5)*gg2^4*N^2
- 25500000*Gamma(4/5)*Gamma(2/5)*gg2^4*N
- 6000000*Gamma(4/5)*Gamma(2/5)*gg2^4
- 12656250*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N^3
- 39375000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N^2
- 29925000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N
- 3600000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2
- 1125000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2*N^2
- 2475000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2*N
- 450000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2
- 25312500*Gamma(4/5)*Gamma(2/5)*gg3^4*N^2
- 10125000*Gamma(4/5)*Gamma(2/5)*gg3^4*N
- 405000*Gamma(4/5)*Gamma(2/5)*gg3^4
- 4218750*Gamma(4/5)*Gamma(2/5)*gg3^2*gg4^2*N
- 337500*Gamma(4/5)*Gamma(2/5)*gg3^2*gg4^2
- 168750*Gamma(4/5)*Gamma(2/5)*gg4^4
- 45*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^6
- 1728*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^5
- 24228*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^4
- 164496*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^3
- 574272*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^2
- 980736*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N
- 645120*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4
- 10500*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^5
- 250500*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^4
- 2106000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^3
- 7602000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^2
- 11496000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N
- 5760000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2
- 20250*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^4
- 213300*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^3
- 756000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^2
- 993600*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N
- 345600*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2
- 135000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^4
- 2232000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^3
- 10332000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^2
- 15696000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N
- 5760000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3
- 90000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N^3
- 567000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N^2
- 882000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N
- 216000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4
- 346875*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^4
- 4422500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^3
- 19097500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^2
- 28480000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N
- 10400000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4
- 4500000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N^3
- 32850000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N^2
- 54450000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N
- 13500000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2
- 93750*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2*N^2
- 202500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2*N
- 30000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2
- 3375000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4*N^2
- 7290000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4*N
- 1080000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4
- 6328125*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4*N^2
- 21262500*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4*N
- 3240000*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4
- 3037500*Gamma(2/5)^2*Gamma(1/5)^2*gg3^2*gg4^2*N
- 202500*Gamma(2/5)^2*Gamma(1/5)^2*gg3^2*gg4^2
- 196875*Gamma(2/5)^2*Gamma(1/5)^2*gg4^4))/(23328000*Gamma(4/5)*Gamma(2/5));

phi7beta4 =
-  5*ep*gg4 +  (7*Gamma(1/5)^5*gg4*(gg1^2*N^3
+ 6*gg1^2*N^2
+ 8*gg1^2*N
+ 75*gg2^2*N^2
+ 150*gg2^2*N
+ 225*gg3^2*N
+ 15*gg4^2))/2160
+ (7*Gamma(1/5)^10*gg4*(
- 3*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^6
- 72*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^5
- 732*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^4
- 3600*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^3
- 8256*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N^2
- 6912*Gamma(4/5)^2*Gamma(1/5)^3*gg1^4*N
- 500*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^5
- 8800*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^4
- 53200*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^3
- 132800*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N^2
- 115200*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg2^2*N
- 270*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^4
- 8100*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^3
- 41040*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N^2
- 51840*Gamma(4/5)^2*Gamma(1/5)^3*gg1^2*gg3^2*N
- 9000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^4
- 72000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^3
- 180000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N^2
- 144000*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2^2*gg3*N
- 3600*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N^3
- 21600*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N^2
- 28800*Gamma(4/5)^2*Gamma(1/5)^3*gg1*gg2*gg3*gg4*N
- 8125*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^4
- 132500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^3
- 462500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N^2
- 460000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^4*N
- 156000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N^3
- 804000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N^2
- 984000*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg3^2*N
- 11250*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2*N^2
- 22500*Gamma(4/5)^2*Gamma(1/5)^3*gg2^2*gg4^2*N
- 45000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4*N^2
- 90000*Gamma(4/5)^2*Gamma(1/5)^3*gg2*gg3^2*gg4*N
- 340875*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4*N^2
- 337500*Gamma(4/5)^2*Gamma(1/5)^3*gg3^4*N
- 89100*Gamma(4/5)^2*Gamma(1/5)^3*gg3^2*gg4^2*N
- 4725*Gamma(4/5)^2*Gamma(1/5)^3*gg4^4
- 300*Gamma(4/5)*Gamma(2/5)*gg1^4*N^5
- 3600*Gamma(4/5)*Gamma(2/5)*gg1^4*N^4
- 15600*Gamma(4/5)*Gamma(2/5)*gg1^4*N^3
- 28800*Gamma(4/5)*Gamma(2/5)*gg1^4*N^2
- 19200*Gamma(4/5)*Gamma(2/5)*gg1^4*N
- 1250*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^5
- 30000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^4
- 185000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^3
- 420000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N^2
- 320000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg2^2*N
- 7500*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^4
- 72000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^3
- 222000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N^2
- 216000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg3^2*N
- 750*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N^3
- 4500*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N^2
- 6000*Gamma(4/5)*Gamma(2/5)*gg1^2*gg4^2*N
- 93750*Gamma(4/5)*Gamma(2/5)*gg2^4*N^4
- 625000*Gamma(4/5)*Gamma(2/5)*gg2^4*N^3
- 1375000*Gamma(4/5)*Gamma(2/5)*gg2^4*N^2
- 1000000*Gamma(4/5)*Gamma(2/5)*gg2^4*N
- 843750*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N^3
- 2287500*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N^2
- 1200000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg3^2*N
- 75000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2*N^2
- 150000*Gamma(4/5)*Gamma(2/5)*gg2^2*gg4^2*N
- 1687500*Gamma(4/5)*Gamma(2/5)*gg3^4*N^2
- 337500*Gamma(4/5)*Gamma(2/5)*gg3^4*N
- 281250*Gamma(4/5)*Gamma(2/5)*gg3^2*gg4^2*N
- 11250*Gamma(4/5)*Gamma(2/5)*gg4^4
- 3*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^6
- 108*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^5
- 1356*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^4
- 7712*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^3
- 19776*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N^2
- 17920*Gamma(2/5)^2*Gamma(1/5)^2*gg1^4*N
- 700*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^5
- 16000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^4
- 124400*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^3
- 382400*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N^2
- 384000*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg2^2*N
- 1350*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^4
- 13500*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^3
- 43200*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N^2
- 43200*Gamma(2/5)^2*Gamma(1/5)^2*gg1^2*gg3^2*N
- 9000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^4
- 144000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^3
- 612000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N^2
- 720000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2^2*gg3*N
- 6000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N^3
- 36000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N^2
- 48000*Gamma(2/5)^2*Gamma(1/5)^2*gg1*gg2*gg3*gg4*N
- 23125*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^4
- 282500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^3
- 1122500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N^2
- 1300000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^4*N
- 300000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N^3
- 2100000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N^2
- 3000000*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg3^2*N
- 6250*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2*N^2
- 12500*Gamma(2/5)^2*Gamma(1/5)^2*gg2^2*gg4^2*N
- 225000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4*N^2
- 450000*Gamma(2/5)^2*Gamma(1/5)^2*gg2*gg3^2*gg4*N
- 421875*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4*N^2
- 1350000*Gamma(2/5)^2*Gamma(1/5)^2*gg3^4*N
- 202500*Gamma(2/5)^2*Gamma(1/5)^2*gg3^2*gg4^2*N
- 13125*Gamma(2/5)^2*Gamma(1/5)^2*gg4^4))/(7776000*Gamma(4/5)*Gamma(2/5));


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                                 phi^9 theory
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

phi9gamma_p =
+ (Gamma(1/7)^7*(gg1^2*N^3
+ 12*gg1^2*N^2
+ 44*gg1^2*N
+ 48*gg1^2
+ 49*gg2^2*N^2
+ 294*gg2^2*N
+ 392*gg2^2
+ 245*gg3^2*N
+ 490*gg3^2
+ 105*gg4^2))/75600
+ (Gamma(1/7)^14*(
- 48*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^7
- 1920*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^6
- 34752*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^5
- 347520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^4
- 2007552*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^3
- 6597120*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^2
- 11317248*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N
- 7741440*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4
- 8232*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^6
- 263424*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^5
- 3391584*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^4
- 22391040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^3
- 79554048*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^2
- 143302656*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N
- 101154816*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2
- 17640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^5
- 740880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^4
- 8749440*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^3
- 43606080*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^2
- 96808320*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N
- 77898240*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2
- 6300*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^4
- 289800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^3
- 2847600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^2
- 9727200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N
- 10281600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2
- 246960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^5
- 4445280*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^4
- 30623040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^3
- 100759680*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^2
- 158054400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N
- 94832640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3
- 617400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^4
- 8643600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^3
- 41983200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^2
- 83966400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N
- 59270400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4
- 70560*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^3
- 846720*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^2
- 3104640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N
- 3386880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5
- 172872*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^5
- 5877648*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^4
- 58776480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^3
- 255850560*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^2
- 508935168*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N
- 376169472*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4
- 7923300*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^4
- 125332200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^3
- 671319600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^2
- 1469412000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N
- 1129430400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2
- 5433120*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^3
- 54331200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^2
- 173859840*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N
- 173859840*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2
- 185220*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N^2
- 1111320*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N
- 1481760*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2
- 17287200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^3
- 138297600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^2
- 345744000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N
- 276595200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4
- 1852200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N^2
- 11113200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N
- 14817600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5
- 37455600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^3
- 299644800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^2
- 766399200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N
- 633864000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4
- 117614700*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N^2
- 405631800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N
- 340804800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2
- 3087000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2*N
- 6174000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2
- 3704400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5*N
- 7408800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5
- 58476600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4*N
- 25930800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4
- 2910600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^2*gg5^2
- 147*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^7
- 11760*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^6
- 231672*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^5
- 2079168*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^4
- 9937200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^3
- 26041344*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^2
- 35110656*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N
- 18966528*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4
- 50421*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^6
- 1599066*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^5
- 18698988*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^4
- 106316280*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^3
- 314396544*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^2
- 461913984*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N
- 265531392*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2
- 540225*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^5
- 10444350*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^4
- 77072100*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^3
- 269392200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^2
- 443704800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N
- 276595200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2
- 540225*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^4
- 7470540*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^3
- 35623980*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^2
- 69395760*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N
- 47416320*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2
- 15435*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^3
- 185220*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^2
- 679140*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N
- 740880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2
- 4235364*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^5
- 64942248*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^4
- 389653488*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^3
- 1140724704*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^2
- 1626379776*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N
- 903544320*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4
- 88236750*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^4
- 818837040*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^3
- 2668279320*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^2
- 3670648800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N
- 1807088640*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2
- 84707280*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^3
- 544546800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^2
- 895476960*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N
- 290424960*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2
- 2268945*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N^2
- 13613670*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N
- 18151560*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2
- 441183750*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^3
- 1976503200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^2
- 2611807800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N
- 847072800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4
- 794130750*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N^2
- 1709271900*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N
- 242020800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2
- 18907875*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2*N
- 37815750*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2
- 317652300*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4*N
- 12965400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4
- 11344725*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^2*gg5^2
- 108*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^7
- 6048*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^6
- 144288*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^5
- 1839744*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^4
- 13291200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^3
- 53618688*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^2
- 110075904*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N
- 86814720*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4
- 24696*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 1086624*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 19164096*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 170303616*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 790667136*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 1786014720*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N
- 1498355712*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2
- 79380*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 2804760*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 33974640*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 184373280*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 452148480*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N
- 396264960*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2
- 740880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 22226400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 263753280*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 1475832960*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 3769597440*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 3413975040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3
- 2469600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 51861600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 375379200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 1096502400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 1066867200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4
- 617400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^3
- 7408800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^2
- 27165600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N
- 29635200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5
- 864360*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^5
- 30079728*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^4
- 372712032*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^3
- 2103506496*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^2
- 5365946880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N
- 4845947904*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4
- 34574400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 760636800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 5773924800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 17494646400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N
- 17425497600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2
- 24202080*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 276595200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 981912960*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N
- 1051061760*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2
- 103723200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 1521273600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 6223392000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 7191475200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4
- 25930800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 155584800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 207446400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5
- 153423900*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^3
- 1910235600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^2
- 7528575600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N
- 8643600000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4
- 609373800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 4200789600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N
- 5964084000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2
- 6482700*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2*N
- 12965400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2
- 129654000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 259308000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5
- 220411800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4*N
- 648270000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4
- 25930800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^2*gg5^2
- 48*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^7
- 3456*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^6
- 85440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^5
- 1054080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^4
- 7205376*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^3
- 27412992*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^2
- 53415936*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N
- 40476672*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4
- 13720*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 625632*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 10591840*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 87061632*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 369935104*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 770251776*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N
- 606928896*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2
- 88200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 2152080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 22861440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 122633280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 310181760*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N
- 281111040*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2
- 44100*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^4
- 793800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^3
- 5115600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^2
- 13759200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N
- 12700800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2
- 246960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 10372320*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 125455680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 646047360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 1485711360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 1232824320*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3
- 1029000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 21814800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 158877600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 465931200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 454406400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4
- 164640*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^3
- 1975680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^2
- 7244160*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N
- 7902720*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5
- 787528*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^5
- 20168400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^4
- 212440480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^3
- 1070884416*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^2
- 2506567168*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N
- 2131627008*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4
- 22809500*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 440343400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 2905210000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 7838784800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N
- 7214524800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2
- 8067360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 131382720*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 562410240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N
- 663828480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2
- 144060*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N^2
- 864360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N
- 1152480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2
- 86436000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 829785600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 2558505600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 2489356800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4
- 12965400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 77792400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 103723200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5
- 72030000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^3
- 1014182400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^2
- 3624549600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N
- 3768609600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4
- 356548500*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 1957775400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N
- 2489356800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2
- 7203000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2*N
- 14406000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2
- 43218000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 86436000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5
- 168550200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4*N
- 233377200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4
- 12965400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^2*gg5^2))/(960180480000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7));

phi9gamma_s =
+ (Gamma(1/7)^7*(gg1^2*N^4
+ 12*gg1^2*N^3
+ 44*gg1^2*N^2
+ 48*gg1^2*N
+ 196*gg2^2*N^3
+ 1176*gg2^2*N^2
+ 1568*gg2^2*N
+ 2450*gg3^2*N^2
+ 4900*gg3^2*N
+ 2940*gg4^2*N
+ 105*gg5^2))/604800
+ (Gamma(1/7)^14*(
- 12*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^8
- 480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^7
- 8688*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^6
- 86880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^5
- 501888*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^4
- 1649280*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^3
- 2829312*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^2
- 1935360*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N
- 4704*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^7
- 150528*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^6
- 1938048*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^5
- 12794880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^4
- 45459456*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^3
- 81887232*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^2
- 57802752*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N
- 17640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^6
- 740880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^5
- 8749440*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^4
- 43606080*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^3
- 96808320*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^2
- 77898240*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N
- 10080*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^5
- 463680*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^4
- 4556160*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^3
- 15563520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^2
- 16450560*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N
- 246960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^6
- 4445280*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^5
- 30623040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^4
- 100759680*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^3
- 158054400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^2
- 94832640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N
- 987840*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^5
- 13829760*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^4
- 67173120*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^3
- 134346240*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^2
- 94832640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N
- 176400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^4
- 2116800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^3
- 7761600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^2
- 8467200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N
- 172872*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^6
- 5877648*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^5
- 58776480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^4
- 255850560*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^3
- 508935168*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^2
- 376169472*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N
- 12677280*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^5
- 200531520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^4
- 1074111360*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^3
- 2351059200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^2
- 1807088640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N
- 13582800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^4
- 135828000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^3
- 434649600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^2
- 434649600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N
- 740880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N^3
- 4445280*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N^2
- 5927040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N
- 43218000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^4
- 345744000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^3
- 864360000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^2
- 691488000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N
- 7408800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N^3
- 44452800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N^2
- 59270400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N
- 93639000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^4
- 749112000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^3
- 1915998000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^2
- 1584660000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N
- 470458800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N^3
- 1622527200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N^2
- 1363219200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N
- 21609000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2*N^2
- 43218000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2*N
- 25930800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5*N^2
- 51861600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5*N
- 409336200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4*N^2
- 181515600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4*N
- 46569600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^2*gg5^2*N
- 1190700*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg5^4
- 2352*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^7
- 56448*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^6
- 545664*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^5
- 2709504*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^4
- 7262976*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^3
- 9934848*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^2
- 5419008*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N
- 14406*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^7
- 720300*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^6
- 10084200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^5
- 63040656*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^4
- 197304576*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^3
- 300566784*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^2
- 177020928*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N
- 360150*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^6
- 8499540*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^5
- 72894360*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^4
- 284086320*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^3
- 504786240*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^2
- 331914240*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N
- 648270*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^5
- 9754920*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^4
- 52232040*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^3
- 118046880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^2
- 94832640*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N
- 30870*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^4
- 370440*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^3
- 1358280*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^2
- 1481760*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N
- 2823576*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^6
- 50824368*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^5
- 350123424*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^4
- 1152019008*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^3
- 1807088640*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^2
- 1084253184*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N
- 105884100*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^5
- 1072958880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^4
- 3924770640*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^3
- 6211867200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^2
- 3614177280*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N
- 169414560*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^4
- 1137497760*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^3
- 2081378880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^2
- 968083200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N
- 7563150*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N^3
- 45378900*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N^2
- 60505200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N
- 882367500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^4
- 4235364000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^3
- 6353046000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^2
- 2823576000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N
- 2647102500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N^3
- 6020267400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N^2
- 1452124800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N
- 113447250*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2*N^2
- 226894500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2*N
- 1905913800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4*N^2
- 181515600*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4*N
- 158826150*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^2*gg5^2*N
- 3241350*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg5^4
- 27*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^8
- 1512*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^7
- 36072*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^6
- 459936*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^5
- 3322800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^4
- 13404672*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^3
- 27518976*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^2
- 21703680*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N
- 14112*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^7
- 620928*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 10950912*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 97316352*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 451809792*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 1020579840*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 856203264*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N
- 79380*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^6
- 2804760*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 33974640*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 184373280*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 452148480*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 396264960*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N
- 740880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^6
- 22226400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 263753280*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 1475832960*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 3769597440*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 3413975040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 3951360*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^5
- 82978560*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 600606720*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 1754403840*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 1706987520*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 1543500*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^4
- 18522000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^3
- 67914000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^2
- 74088000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N
- 864360*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^6
- 30079728*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^5
- 372712032*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^4
- 2103506496*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^3
- 5365946880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^2
- 4845947904*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N
- 55319040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^5
- 1217018880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 9238279680*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 27991434240*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 27880796160*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N
- 60505200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^4
- 691488000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 2454782400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 2627654400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N
- 259308000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^4
- 3803184000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 15558480000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 17978688000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 103723200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^3
- 622339200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 829785600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 383559750*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^4
- 4775589000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^3
- 18821439000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^2
- 21609000000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N
- 2437495200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N^3
- 16803158400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 23856336000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N
- 45378900*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2*N^2
- 90757800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2*N
- 907578000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5*N^2
- 1815156000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 1542882600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4*N^2
- 4537890000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4*N
- 414892800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^2*gg5^2*N
- 14586075*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg5^4
- 12*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^8
- 864*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^7
- 21360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^6
- 263520*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^5
- 1801344*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^4
- 6853248*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^3
- 13353984*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^2
- 10119168*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N
- 7840*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^7
- 357504*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 6052480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 49749504*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 211391488*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 440143872*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 346816512*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N
- 88200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^6
- 2152080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 22861440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 122633280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 310181760*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 281111040*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N
- 70560*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^5
- 1270080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^4
- 8184960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^3
- 22014720*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^2
- 20321280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N
- 246960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^6
- 10372320*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 125455680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 646047360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 1485711360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 1232824320*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 1646400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^5
- 34903680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 254204160*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 745489920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 727050240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 411600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^4
- 4939200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^3
- 18110400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^2
- 19756800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N
- 787528*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^6
- 20168400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^5
- 212440480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^4
- 1070884416*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^3
- 2506567168*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^2
- 2131627008*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N
- 36495200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^5
- 704549440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 4648336000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 12542055680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 11543239680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N
- 20168400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^4
- 328456800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 1406025600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 1659571200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N
- 576240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N^3
- 3457440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N^2
- 4609920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N
- 216090000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^4
- 2074464000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 6396264000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 6223392000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 51861600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^3
- 311169600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 414892800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 180075000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^4
- 2535456000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^3
- 9061374000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^2
- 9421524000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N
- 1426194000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N^3
- 7831101600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 9957427200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N
- 50421000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2*N^2
- 100842000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2*N
- 302526000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5*N^2
- 605052000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 1179851400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4*N^2
- 1633640400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4*N
- 207446400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^2*gg5^2*N
- 6482700*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg5^4))/(1920360960000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7));

phi9beta1 =
- 7*gg1*ep
+ (Gamma(1/7)^7*gg1*(gg1^2*N^4
+ 76*gg1^2*N^3
+ 812*gg1^2*N^2
+ 2864*gg1^2*N
+ 3072*gg1^2
+ 196*gg2^2*N^3
+ 4312*gg2^2*N^2
+ 20384*gg2^2*N
+ 25088*gg2^2
+ 2450*gg3^2*N^2
+ 20580*gg3^2*N
+ 31360*gg3^2
+ 2940*gg4^2*N
+ 6720*gg4^2
+ 105*gg5^2))/604800
+ (Gamma(1/7)^14*gg1*(
- 12*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^8
- 1248*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^7
- 39408*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^6
- 642912*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^5
- 6062208*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^4
- 33770112*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^3
- 108383232*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^2
- 183011328*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N
- 123863040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4
- 4704*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^7
- 282240*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^6
- 6152832*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^5
- 67060224*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^4
- 403716096*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^3
- 1354752000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^2
- 2350645248*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N
- 1618477056*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2
- 17640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^6
- 1023120*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^5
- 20603520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^4
- 183597120*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^3
- 794505600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^2
- 1626831360*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N
- 1246371840*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2
- 10080*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^5
- 564480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^4
- 9192960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^3
- 61125120*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^2
- 172085760*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N
- 164505600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2
- 246960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^6
- 8396640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^5
- 101747520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^4
- 590728320*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^3
- 1770209280*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^2
- 2623703040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N
- 1517322240*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3
- 987840*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^5
- 23708160*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^4
- 205470720*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^3
- 806077440*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^2
- 1438295040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N
- 948326400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4
- 176400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^4
- 3245760*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^3
- 21309120*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^2
- 58141440*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N
- 54190080*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5
- 172872*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^6
- 8643600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^5
- 152818848*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^4
- 1196274240*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^3
- 4602544128*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^2
- 8519132160*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N
- 6018711552*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4
- 12677280*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^5
- 327304320*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^4
- 3079426560*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^3
- 13092172800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^2
- 25317680640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N
- 18070886400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2
- 13582800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^4
- 222757920*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^3
- 1303948800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^2
- 3216407040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N
- 2781757440*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2
- 740880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N^3
- 7408800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N^2
- 23708160*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N
- 23708160*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2
- 43218000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^4
- 622339200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^3
- 3077121600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^2
- 6223392000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N
- 4425523200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4
- 7408800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N^3
- 74088000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N^2
- 237081600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N
- 237081600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5
- 93639000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^4
- 1348401600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^3
- 6710314800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^2
- 13847047200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N
- 10141824000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4
- 470458800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N^3
- 3504362400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N^2
- 7853328000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N
- 5452876800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2
- 21609000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2*N^2
- 92610000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2*N
- 98784000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2
- 25930800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5*N^2
- 111132000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5*N
- 118540800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5
- 409336200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4*N^2
- 1117141200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4*N
- 414892800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4
- 46569600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^2*gg5^2*N
- 46569600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^2*gg5^2
- 1190700*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg5^4
- 4704*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^7
- 244608*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^6
- 4252416*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^5
- 35976192*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^4
- 166258176*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^3
- 426596352*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^2
- 567189504*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N
- 303464448*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4
- 14406*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^7
- 1527036*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^6
- 35669256*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^5
- 362224464*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^4
- 1898365056*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^3
- 5330911488*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^2
- 7567644672*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N
- 4248502272*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2
- 360150*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^6
- 17143140*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^5
- 240003960*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^4
- 1517239920*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^3
- 4815061440*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^2
- 7431191040*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N
- 4425523200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2
- 648270*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^5
- 18398520*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^4
- 171760680*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^3
- 688030560*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^2
- 1205164800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N
- 758661120*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2
- 30870*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^4
- 617400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^3
- 4321800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^2
- 12348000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N
- 11854080*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2
- 2823576*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^6
- 118590192*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^5
- 1389199392*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^4
- 7386474816*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^3
- 20058683904*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^2
- 27106329600*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N
- 14456709120*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4
- 105884100*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^5
- 2484746880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^4
- 17026163280*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^3
- 48904336320*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^2
- 62344558080*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N
- 28913418240*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2
- 169414560*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^4
- 2492814240*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^3
- 10794127680*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^2
- 15295714560*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N
- 4646799360*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2
- 7563150*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N^3
- 81682020*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N^2
- 278323920*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N
- 290424960*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2
- 882367500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^4
- 11294304000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^3
- 37977097200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^2
- 44612500800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N
- 13553164800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4
- 2647102500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N^3
- 18726359400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N^2
- 28800475200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N
- 3872332800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2
- 113447250*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2*N^2
- 529420500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2*N
- 605052000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2
- 1905913800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4*N^2
- 5263952400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4*N
- 207446400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4
- 158826150*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^2*gg5^2*N
- 181515600*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^2*gg5^2
- 3241350*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg5^4
- 27*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^8
- 3240*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^7
- 132840*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^6
- 2768544*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^5
- 32758704*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^4
- 226063872*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^3
- 885417984*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^2
- 1782918144*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N
- 1389035520*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4
- 14112*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^7
- 1016064*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 28336896*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 403941888*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 3176667648*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 13671254016*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 29432438784*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N
- 23973691392*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2
- 79380*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^6
- 4074840*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 78850800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 727967520*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 3402120960*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 7630640640*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N
- 6340239360*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2
- 740880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^6
- 34080480*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 619375680*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 5695885440*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 27382924800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 63727534080*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 54623600640*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3
- 3951360*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^5
- 122492160*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 1430392320*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 7760471040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 19251025920*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 17069875200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4
- 1543500*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^4
- 28400400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^3
- 186454800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^2
- 508737600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N
- 474163200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5
- 864360*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^6
- 43909488*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^5
- 853987680*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^4
- 8066899008*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^3
- 39022050816*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^2
- 90701097984*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N
- 77535166464*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4
- 55319040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^5
- 1770209280*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 21408468480*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 120374231040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 307795138560*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N
- 278807961600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2
- 60505200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^4
- 1078721280*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 6880305600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 18338261760*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N
- 16816988160*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2
- 259308000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^4
- 5462755200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 39898857600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 117552960000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 115063603200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4
- 103723200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^3
- 1037232000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 3319142400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 3319142400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5
- 383559750*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^4
- 7230371400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^3
- 49385208600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^2
- 142066209600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N
- 138297600000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4
- 2437495200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N^3
- 26553139200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 91068969600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N
- 95425344000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2
- 45378900*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2*N^2
- 194481000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2*N
- 207446400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2
- 907578000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5*N^2
- 3889620000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 4148928000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5
- 1542882600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4*N^2
- 8064478800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4*N
- 10372320000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4
- 414892800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^2*gg5^2*N
- 414892800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^2*gg5^2
- 14586075*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg5^4
- 12*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^8
- 1632*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^7
- 76656*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^6
- 1630560*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^5
- 18666624*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^4
- 122139264*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^3
- 451961856*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^2
- 864774144*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N
- 647626752*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4
- 7840*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^7
- 577024*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 16062592*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 219218944*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 1604377600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 6359105536*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 12670844928*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N
- 9710862336*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2
- 88200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^6
- 3563280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 57294720*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 488416320*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 2272314240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 5244019200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N
- 4497776640*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2
- 70560*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^5
- 1975680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^4
- 20885760*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^3
- 103864320*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^2
- 240468480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N
- 203212800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2
- 246960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^6
- 14323680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 291412800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 2653338240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 11822469120*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 25004206080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 19725189120*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3
- 1646400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^5
- 51367680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 603240960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 3287531520*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 8181949440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 7270502400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4
- 411600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^4
- 7573440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^3
- 49721280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^2
- 135663360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N
- 126443520*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5
- 787528*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^6
- 32768848*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^5
- 535134880*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^4
- 4469932096*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^3
- 19640717824*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^2
- 42236701696*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N
- 34106032128*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4
- 36495200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^5
- 1069501440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 11693830400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 59025415680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 136963796480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N
- 115432396800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2
- 20168400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^4
- 457534560*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 3508149120*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 10658135040*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N
- 10621255680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2
- 576240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N^3
- 5762400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N^2
- 18439680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N
- 18439680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2
- 216090000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^4
- 3457440000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 19672833600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 47159481600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 39829708800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4
- 51861600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^3
- 518616000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 1659571200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 1659571200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5
- 180075000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^4
- 3687936000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^3
- 25288292400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^2
- 67414317600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N
- 60297753600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4
- 1426194000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N^3
- 13535877600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 41281833600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N
- 39829708800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2
- 50421000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2*N^2
- 216090000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2*N
- 230496000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2
- 302526000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5*N^2
- 1296540000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 1382976000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5
- 1179851400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4*N^2
- 4330443600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4*N
- 3734035200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4
- 207446400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^2*gg5^2*N
- 207446400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^2*gg5^2
- 6482700*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg5^4))/(1920360960000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7));

phi9beta2 =
- 7*gg2*ep
+ (Gamma(1/7)^7*gg2*(gg1^2*N^4
+ 28*gg1^2*N^3
+ 236*gg1^2*N^2
+ 752*gg1^2*N
+ 768*gg1^2
+ 196*gg2^2*N^3
+ 1960*gg2^2*N^2
+ 6272*gg2^2*N
+ 6272*gg2^2
+ 2450*gg3^2*N^2
+ 8820*gg3^2*N
+ 7840*gg3^2
+ 2940*gg4^2*N
+ 1680*gg4^2
+ 105*gg5^2))/201600
+ (Gamma(1/7)^14*gg2*(
- 12*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^8
- 672*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^7
- 16368*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^6
- 225888*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^5
- 1891968*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^4
- 9679488*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^3
- 29217792*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^2
- 47204352*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N
- 30965760*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4
- 4704*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^7
- 183456*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^6
- 2991744*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^5
- 26361216*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^4
- 135023616*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^3
- 400103424*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^2
- 631013376*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N
- 404619264*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2
- 17640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^6
- 811440*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^5
- 11712960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^4
- 78603840*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^3
- 271232640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^2
- 465131520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N
- 311592960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2
- 10080*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^5
- 488880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^4
- 5715360*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^3
- 26953920*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^2
- 55359360*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N
- 41126400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2
- 246960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^6
- 5433120*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^5
- 48404160*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^4
- 223251840*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^3
- 561093120*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^2
- 727050240*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N
- 379330560*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3
- 987840*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^5
- 16299360*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^4
- 101747520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^3
- 302279040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^2
- 430698240*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N
- 237081600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4
- 176400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^4
- 2399040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^3
- 11148480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^2
- 20885760*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N
- 13547520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5
- 172872*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^6
- 6569136*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^5
- 82287072*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^4
- 490956480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^3
- 1532337408*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^2
- 2411910144*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N
- 1504677888*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4
- 12677280*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^5
- 232224720*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^4
- 1575440160*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^3
- 5036337600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^2
- 7684736640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N
- 4517721600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2
- 13582800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^4
- 157560480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^3
- 651974400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^2
- 1130088960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N
- 695439360*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2
- 740880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N^3
- 5186160*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N^2
- 10372320*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N
- 5927040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2
- 43218000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^4
- 414892800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^3
- 1417550400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^2
- 2074464000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N
- 1106380800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4
- 7408800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N^3
- 51861600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N^2
- 103723200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N
- 59270400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5
- 93639000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^4
- 898934400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^3
- 3114577200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^2
- 4650256800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N
- 2535456000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4
- 470458800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N^3
- 2092986000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N^2
- 2985746400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N
- 1363219200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2
- 21609000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2*N^2
- 55566000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2*N
- 24696000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2
- 25930800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5*N^2
- 66679200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5*N
- 29635200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5
- 409336200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4*N^2
- 415422000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4*N
- 103723200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4
- 46569600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^2*gg5^2*N
- 11642400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^2*gg5^2
- 1190700*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg5^4
- 2940*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^7
- 103488*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^6
- 1472352*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^5
- 11026176*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^4
- 47011776*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^3
- 114100224*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^2
- 145861632*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N
- 75866112*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4
- 14406*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^7
- 921984*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^6
- 16480464*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^5
- 137836608*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^4
- 622569696*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^3
- 1558152960*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^2
- 2024676864*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N
- 1062125568*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2
- 360150*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^6
- 10660440*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^5
- 114671760*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^4
- 592374720*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^3
- 1582355040*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^2
- 2106733440*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N
- 1106380800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2
- 648270*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^5
- 11915820*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^4
- 82114200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^3
- 260542800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^2
- 372415680*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N
- 189665280*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2
- 30870*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^4
- 432180*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^3
- 2099160*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^2
- 4198320*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N
- 2963520*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2
- 2823576*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^6
- 67765824*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^5
- 609892416*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^4
- 2710632960*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^3
- 6369987456*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^2
- 7589772288*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N
- 3614177280*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4
- 105884100*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^5
- 1425905880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^4
- 7200118800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^3
- 16884984480*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^2
- 18296772480*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N
- 7228354560*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2
- 169414560*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^4
- 1476326880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^3
- 4259566080*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^2
- 4549991040*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N
- 1161699840*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2
- 7563150*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N^3
- 54454680*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N^2
- 114959880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N
- 72606240*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2
- 882367500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^4
- 6000099000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^3
- 14259058800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^2
- 13270807200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N
- 3388291200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4
- 2647102500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N^3
- 9196790400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N^2
- 8289212400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N
- 968083200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2
- 113447250*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2*N^2
- 302526000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2*N
- 151263000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2
- 1905913800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4*N^2
- 1452124800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4*N
- 51861600*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4
- 158826150*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^2*gg5^2*N
- 45378900*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^2*gg5^2
- 3241350*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg5^4
- 27*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^8
- 1944*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^7
- 60264*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^6
- 1037088*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^5
- 10681776*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^4
- 66569472*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^3
- 241993728*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^2
- 462007296*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N
- 347258880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4
- 14112*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^7
- 719712*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 15297408*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 173972736*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 1133024256*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 4183248384*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 8000262144*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N
- 5993422848*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2
- 79380*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^6
- 3122280*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 45193680*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 320271840*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 1189641600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 2204858880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N
- 1585059840*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2
- 740880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^6
- 25189920*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 352658880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 2530846080*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 9672929280*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 18492364800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 13655900160*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3
- 3951360*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^5
- 92856960*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 808053120*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 3255920640*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 6092997120*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 4267468800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4
- 1543500*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^4
- 20991600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^3
- 97549200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^2
- 182750400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N
- 118540800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5
- 864360*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^6
- 33537168*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^5
- 493030944*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^4
- 3594354624*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^3
- 13779972864*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^2
- 26309735424*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N
- 19383791616*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4
- 55319040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^5
- 1355316480*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 12280826880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 51087133440*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 97859381760*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N
- 69701990400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2
- 60505200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^4
- 788296320*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 3561163200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 6555306240*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N
- 4204247040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2
- 259308000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^4
- 4218076800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 21643574400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 42872256000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 28765900800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4
- 103723200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^3
- 726062400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 1452124800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 829785600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5
- 383559750*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^4
- 5389284600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^3
- 26462381400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^2
- 51723302400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N
- 34574400000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4
- 2437495200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N^3
- 19240653600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 40659494400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N
- 23856336000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2
- 45378900*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2*N^2
- 116688600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2*N
- 51861600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2
- 907578000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5*N^2
- 2333772000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 1037232000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5
- 1542882600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4*N^2
- 5419537200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4*N
- 2593080000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4
- 414892800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^2*gg5^2*N
- 103723200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^2*gg5^2
- 14586075*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg5^4
- 12*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^8
- 1056*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^7
- 35184*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^6
- 605280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^5
- 6017664*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^4
- 35674752*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^3
- 123005952*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^2
- 223782912*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N
- 161906688*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4
- 7840*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^7
- 412384*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 8555008*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 92116864*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 559638016*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 1919884288*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 3427823616*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N
- 2427715584*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2
- 88200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^6
- 2504880*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 31469760*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 214079040*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 800714880*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 1521838080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N
- 1124444160*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2
- 70560*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^5
- 1446480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^4
- 11360160*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^3
- 42477120*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^2
- 75358080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N
- 50803200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2
- 246960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^6
- 11360160*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 166944960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 1147870080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 4069900800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 7175669760*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 4931297280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3
- 1646400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^5
- 39019680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 341463360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 1381000320*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 2590775040*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 1817625600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4
- 411600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^4
- 5597760*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^3
- 26013120*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^2
- 48733440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N
- 31610880*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5
- 787528*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^6
- 23318512*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^5
- 293114080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^4
- 1920646336*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^3
- 6790104832*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^2
- 12157895680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N
- 8526508032*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4
- 36495200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^5
- 795787440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 6409709600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 24162895680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 42898378880*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N
- 28858099200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2
- 20168400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^4
- 360726240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 1931556480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 3909212160*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N
- 2655313920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2
- 576240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N^3
- 4033680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N^2
- 8067360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N
- 4609920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2
- 216090000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^4
- 2420208000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 9715406400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 16457414400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 9957427200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4
- 51861600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^3
- 363031200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 726062400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 414892800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5
- 180075000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^4
- 2823576000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^3
- 13118103600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^2
- 23919722400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N
- 15074438400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4
- 1426194000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N^3
- 9257295600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 17788528800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N
- 9957427200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2
- 50421000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2*N^2
- 129654000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2*N
- 57624000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2
- 302526000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5*N^2
- 777924000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 345744000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5
- 1179851400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4*N^2
- 2307841200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4*N
- 933508800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4
- 207446400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^2*gg5^2*N
- 51861600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^2*gg5^2
- 6482700*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg5^4))/(640120320000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7));

phi9beta3 =
- 7*gg3*ep
+ (Gamma(1/7)^7*gg3*(5*gg1^2*N^4
+ 92*gg1^2*N^3
+ 604*gg1^2*N^2
+ 1648*gg1^2*N
+ 1536*gg1^2
+ 980*gg2^2*N^3
+ 7448*gg2^2*N^2
+ 17248*gg2^2*N
+ 12544*gg2^2
+ 12250*gg3^2*N^2
+ 32340*gg3^2*N
+ 15680*gg3^2
+ 14700*gg4^2*N
+ 3360*gg4^2
+ 525*gg5^2))/604800
+ (Gamma(1/7)^14*gg3*(
- 60*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^8
- 2784*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^7
- 58800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^6
- 712416*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^5
- 5289600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^4
- 24306816*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^3
- 66923520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^2
- 100214784*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N
- 61931520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4
- 23520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^7
- 818496*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^6
- 11797632*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^5
- 91107072*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^4
- 406425600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^3
- 1045868544*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^2
- 1435435008*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N
- 809238528*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2
- 88200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^6
- 3845520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^5
- 49674240*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^4
- 288025920*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^3
- 832890240*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^2
- 1163957760*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N
- 623185920*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2
- 50400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^5
- 2368800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^4
- 25099200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^3
- 100598400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^2
- 160070400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N
- 82252800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2
- 1234800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^6
- 24202080*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^5
- 188677440*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^4
- 748782720*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^3
- 1596349440*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^2
- 1738598400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N
- 758661120*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3
- 4939200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^5
- 74088000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^4
- 405014400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^3
- 1007596800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^2
- 1145894400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N
- 474163200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4
- 882000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^4
- 11148480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^3
- 45581760*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^2
- 67173120*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N
- 27095040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5
- 864360*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^6
- 30771216*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^5
- 340903584*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^4
- 1749464640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^3
- 4591480320*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^2
- 5952328704*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N
- 3009355776*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4
- 63386400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^5
- 1066044000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^4
- 6373214400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^3
- 17125852800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^2
- 20790739200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N
- 9035443200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2
- 67914000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^4
- 722604960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^3
- 2607897600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^2
- 3564126720*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N
- 1390878720*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2
- 3704400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N^3
- 23708160*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N^2
- 38525760*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N
- 11854080*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2
- 216090000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^4
- 1867017600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^3
- 5428180800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^2
- 6223392000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N
- 2212761600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4
- 37044000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N^3
- 237081600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N^2
- 385257600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N
- 118540800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5
- 468195000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^4
- 4045204800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^3
- 11977148400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^2
- 14054493600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N
- 5070912000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4
- 2352294000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N^3
- 9053553600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N^2
- 10061150400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N
- 2726438400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2
- 108045000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2*N^2
- 240786000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2*N
- 49392000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2
- 129654000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5*N^2
- 288943200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5*N
- 59270400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5
- 2046681000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4*N^2
- 1375390800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4*N
- 207446400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4
- 232848000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^2*gg5^2*N
- 23284800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^2*gg5^2
- 5953500*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg5^4
- 12936*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^7
- 376320*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^6
- 4581696*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^5
- 30180864*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^4
- 115812480*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^3
- 258004992*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^2
- 307980288*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N
- 151732224*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4
- 72030*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^7
- 4004868*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^6
- 63213528*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^5
- 464795184*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^4
- 1837053120*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^3
- 4018006272*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^2
- 4580416512*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N
- 2124251136*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2
- 1800750*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^6
- 46819500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^5
- 448026600*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^4
- 2037008400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^3
- 4679068800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^2
- 5209209600*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N
- 2212761600*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2
- 3241350*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^5
- 53096400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^4
- 320924520*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^3
- 875226240*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^2
- 1029329280*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N
- 379330560*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2
- 154350*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^4
- 1975680*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^3
- 8273160*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^2
- 12841920*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N
- 5927040*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2
- 14117880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^6
- 288004752*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^5
- 2270155104*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^4
- 8877322944*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^3
- 18161240832*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^2
- 18432304128*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N
- 7228354560*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4
- 529420500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^5
- 6070688400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^4
- 26174549520*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^3
- 52405570560*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^2
- 47436076800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N
- 14456709120*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2
- 847072800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^4
- 6365147040*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^3
- 14763268800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^2
- 12004231680*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N
- 2323399680*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2
- 37815750*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N^3
- 245046060*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N^2
- 411435360*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N
- 145212480*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2
- 4411837500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^4
- 24706290000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^3
- 47577255600*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^2
- 35012342400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N
- 6776582400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4
- 13235512500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N^3
- 36454383000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N^2
- 20934799200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N
- 1936166400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2
- 567236250*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2*N^2
- 1285735500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2*N
- 302526000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2
- 9529569000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4*N^2
- 3448796400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4*N
- 103723200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4
- 794130750*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^2*gg5^2*N
- 90757800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^2*gg5^2
- 16206750*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg5^4
- 135*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^8
- 8424*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^7
- 228744*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^6
- 3453984*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^5
- 31331952*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^4
- 173352960*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^3
- 566544384*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^2
- 989125632*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N
- 694517760*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4
- 70560*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^7
- 3302208*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 63447552*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 639894528*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 3621477888*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 11428236288*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 18569134080*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N
- 11986845696*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2
- 396900*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^6
- 14658840*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 192311280*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 1193663520*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 3735728640*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 5598512640*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N
- 3170119680*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2
- 3704400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^6
- 117059040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 1496577600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 9489191040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 30654650880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 47226654720*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 27311800320*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3
- 19756800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^5
- 434649600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 3417926400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 11775052800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 17306956800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 8534937600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4
- 7717500*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^4
- 97549200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^3
- 398840400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^2
- 587764800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N
- 237081600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5
- 4321800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^6
- 157313520*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^5
- 2104197984*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^4
- 13499228736*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^3
- 43657786368*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^2
- 67157314560*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N
- 38767583232*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4
- 276595200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^5
- 6361689600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 52276492800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 186148569600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 279361152000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N
- 139403980800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2
- 302526000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^4
- 3651056640*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 14486673600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 20993575680*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N
- 8408494080*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2
- 1296540000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^4
- 19845705600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 89962588800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 139680576000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 57531801600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4
- 518616000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^3
- 3319142400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 5393606400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 1659571200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5
- 1917798750*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^4
- 25105336200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^3
- 109389079800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^2
- 168273604800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N
- 69148800000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4
- 12187476000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N^3
- 88890782400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 152887996800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N
- 47712672000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2
- 226894500*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2*N^2
- 505650600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2*N
- 103723200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2
- 4537890000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5*N^2
- 10113012000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 2074464000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5
- 7714413000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4*N^2
- 24452744400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4*N
- 5186160000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4
- 2074464000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^2*gg5^2*N
- 207446400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^2*gg5^2
- 72930375*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg5^4
- 60*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^8
- 4704*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^7
- 134448*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^6
- 2001120*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^5
- 17439360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^4
- 91909248*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^3
- 286073856*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^2
- 477923328*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N
- 323813376*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4
- 39200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^7
- 1897280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 35267456*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 333482240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 1753450496*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 5160200192*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 7896096768*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N
- 4855431168*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2
- 441000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^6
- 11466000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 131523840*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 796057920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 2531975040*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 3887009280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N
- 2248888320*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2
- 352800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^5
- 6703200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^4
- 47275200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^3
- 150998400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^2
- 211680000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N
- 101606400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2
- 1234800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^6
- 53837280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 710256960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 4233882240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 12596935680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 18049812480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 9862594560*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3
- 8232000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^5
- 182750400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 1445539200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 4998470400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 7362700800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 3635251200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4
- 2058000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^4
- 26013120*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^3
- 106357440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^2
- 156737280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N
- 63221760*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5
- 3937640*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^6
- 107142224*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^5
- 1223549600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^4
- 7053945920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^3
- 21099911168*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^2
- 30710672384*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N
- 17053016064*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4
- 182476000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^5
- 3705223200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 26764427200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 85951958400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 120426476800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N
- 57716198400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2
- 100842000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^4
- 1706822880*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 8081189760*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 12797137920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N
- 5310627840*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2
- 2881200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N^3
- 18439680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N^2
- 29964480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N
- 9219840*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2
- 1080450000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^4
- 11063808000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 38619604800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 51585004800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 19914854400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4
- 259308000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^3
- 1659571200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 2696803200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 829785600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5
- 900375000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^4
- 13253520000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^3
- 53420329200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^2
- 76104016800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N
- 30148876800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4
- 7130970000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N^3
- 42007896000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 65449339200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N
- 19914854400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2
- 252105000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2*N^2
- 561834000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2*N
- 115248000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2
- 1512630000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5*N^2
- 3371004000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 691488000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5
- 5899257000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4*N^2
- 9516603600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4*N
- 1867017600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4
- 1037232000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^2*gg5^2*N
- 103723200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^2*gg5^2
- 32413500*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg5^4))/(1920360960000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7));

phi9beta4 =
- 7*gg4*ep
+ (Gamma(1/7)^7*gg4*(7*gg1^2*N^4
+ 100*gg1^2*N^3
+ 500*gg1^2*N^2
+ 1040*gg1^2*N
+ 768*gg1^2
+ 1372*gg2^2*N^3
+ 9016*gg2^2*N^2
+ 15680*gg2^2*N
+ 6272*gg2^2
+ 17150*gg3^2*N^2
+ 38220*gg3^2*N
+ 7840*gg3^2
+ 20580*gg4^2*N
+ 1680*gg4^2
+ 735*gg5^2))/604800
+ (Gamma(1/7)^14*gg4*(
- 84*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^8
- 3552*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^7
- 68496*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^6
- 747168*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^5
- 4903296*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^4
- 19575168*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^3
- 46193664*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^2
- 58816512*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N
- 30965760*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4
- 32928*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^7
- 1086624*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^6
- 14620032*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^5
- 103130496*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^4
- 407780352*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^3
- 891426816*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^2
- 977829888*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N
- 404619264*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2
- 123480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^6
- 5256720*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^5
- 64209600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^4
- 340240320*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^3
- 852082560*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^2
- 932520960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N
- 311592960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2
- 70560*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^5
- 3270960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^4
- 33052320*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^3
- 120335040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^2
- 154062720*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N
- 41126400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2
- 1728720*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^6
- 32104800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^5
- 232142400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^4
- 827809920*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^3
- 1509419520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^2
- 1296046080*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N
- 379330560*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3
- 6914880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^5
- 99277920*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^4
- 504786240*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^3
- 1108356480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^2
- 999694080*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N
- 237081600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4
- 1234800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^4
- 15099840*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^3
- 57718080*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^2
- 71688960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N
- 13547520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5
- 1210104*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^6
- 41835024*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^5
- 434945952*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^4
- 2026059840*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^3
- 4585948416*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^2
- 4668926976*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N
- 1504677888*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4
- 88740960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^5
- 1435413840*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^4
- 8020108320*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^3
- 19142692800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^2
- 18527268480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N
- 4517721600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2
- 95079600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^4
- 972528480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^3
- 3259872000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^2
- 3737986560*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N
- 695439360*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2
- 5186160*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N^3
- 31857840*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N^2
- 45934560*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N
- 5927040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2
- 302526000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^4
- 2489356800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^3
- 6603710400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^2
- 6223392000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N
- 1106380800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4
- 51861600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N^3
- 318578400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N^2
- 459345600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N
- 59270400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5
- 655473000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^4
- 5393606400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^3
- 14610565200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^2
- 14158216800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N
- 2535456000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4
- 3293211600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N^3
- 11828149200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N^2
- 11165061600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N
- 1363219200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2
- 151263000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2*N^2
- 314874000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2*N
- 24696000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2
- 181515600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5*N^2
- 377848800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5*N
- 29635200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5
- 2865353400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4*N^2
- 1504515600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4*N
- 103723200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4
- 325987200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^2*gg5^2*N
- 11642400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^2*gg5^2
- 8334900*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg5^4
- 17052*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^7
- 442176*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^6
- 4746336*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^5
- 27283200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^4
- 90589632*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^3
- 173709312*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^2
- 178375680*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N
- 75866112*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4
- 100842*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^7
- 5243784*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^6
- 76985664*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^5
- 516080544*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^4
- 1806397152*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^3
- 3361553664*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^2
- 3086802432*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N
- 1062125568*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2
- 2521050*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^6
- 61657680*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^5
- 552037920*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^4
- 2296892640*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^3
- 4611072480*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^2
- 4098218880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N
- 1106380800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2
- 4537890*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^5
- 70445340*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^4
- 395506440*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^3
- 968824080*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^2
- 941411520*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N
- 189665280*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2
- 216090*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^4
- 2654820*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^3
- 10248840*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^2
- 13088880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N
- 2963520*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2
- 19765032*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^6
- 372712032*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^5
- 2710632960*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^4
- 9622747008*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^3
- 17212519296*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^2
- 14095291392*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N
- 3614177280*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4
- 741188700*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^5
- 7863659160*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^4
- 30748742640*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^3
- 54156187680*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^2
- 39981836160*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N
- 7228354560*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2
- 1185901920*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^4
- 8301313440*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^3
- 16747839360*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^2
- 10358490240*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N
- 1161699840*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2
- 52942050*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N^3
- 326728080*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N^2
- 477991080*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N
- 72606240*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2
- 6176572500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^4
- 31412283000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^3
- 52377334800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^2
- 30212263200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N
- 3388291200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4
- 18529717500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N^3
- 45318394800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N^2
- 17001961200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N
- 968083200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2
- 794130750*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2*N^2
- 1663893000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2*N
- 151263000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2
- 13341396600*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4*N^2
- 2541218400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4*N
- 51861600*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4
- 1111783050*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^2*gg5^2*N
- 45378900*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^2*gg5^2
- 22689450*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg5^4
- 189*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^8
- 11016*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^7
- 276696*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^6
- 3796704*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^5
- 30618576*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^4
- 146997504*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^3
- 407107584*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^2
- 592229376*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N
- 347258880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4
- 98784*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^7
- 4445280*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 81002880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 757870848*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 3843883008*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 10306727424*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 13137481728*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N
- 5993422848*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2
- 555660*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^6
- 19950840*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 249041520*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 1426511520*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 3902532480*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 4582448640*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N
- 1585059840*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2
- 5186160*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^6
- 158548320*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 1935178560*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 11385843840*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 32290513920*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 38976215040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 13655900160*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3
- 27659520*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^5
- 590728320*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 4411693440*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 13782343680*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 16334922240*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 4267468800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4
- 10804500*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^4
- 132123600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^3
- 505033200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^2
- 627278400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N
- 118540800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5
- 6050520*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^6
- 214015536*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^5
- 2729303136*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^4
- 16215393600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^3
- 45975654144*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^2
- 55385422848*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N
- 19383791616*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4
- 387233280*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^5
- 8657429760*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 67710504960*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 219035738880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 265144158720*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N
- 69701990400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2
- 423536400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^4
- 4937224320*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 18289857600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 22321232640*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N
- 4204247040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2
- 1815156000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^4
- 27037180800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 114994454400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 150744384000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 28765900800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4
- 726062400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^3
- 4460097600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 6430838400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 829785600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5
- 2684918250*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^4
- 34042818600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^3
- 139391015400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^2
- 181377302400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N
- 34574400000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4
- 17062466400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N^3
- 120059604000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 183797510400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N
- 23856336000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2
- 317652300*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2*N^2
- 661235400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2*N
- 51861600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2
- 6353046000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5*N^2
- 13224708000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 1037232000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5
- 10800178200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4*N^2
- 32646877200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4*N
- 2593080000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4
- 2904249600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^2*gg5^2*N
- 103723200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^2*gg5^2
- 102102525*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg5^4
- 84*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^8
- 6240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^7
- 163344*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^6
- 2186400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^5
- 16825728*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^4
- 76794240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^3
- 203129856*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^2
- 284497920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N
- 161906688*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4
- 54880*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^7
- 2557408*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 44869888*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 390613888*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 1827986944*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 4560747520*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 5508722688*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N
- 2427715584*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2
- 617400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^6
- 15417360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 168638400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 949878720*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 2661805440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 3208504320*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N
- 1124444160*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2
- 493920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^5
- 9066960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^4
- 60469920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^3
- 174565440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^2
- 197285760*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N
- 50803200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2
- 1728720*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^6
- 73594080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 919679040*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 5024154240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 12984168960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 14572615680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 4931297280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3
- 11524800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^5
- 248441760*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 1866688320*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 5853939840*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 6953076480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 1817625600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4
- 2881200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^4
- 35232960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^3
- 134675520*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^2
- 167274240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N
- 31610880*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5
- 5512696*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^6
- 144328912*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^5
- 1567756960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^4
- 8345952832*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^3
- 21829507840*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^2
- 24947657728*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N
- 8526508032*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4
- 255466400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^5
- 5023084080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 34299725600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 99415229760*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 112157816960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N
- 28858099200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2
- 141178800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^4
- 2331467040*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 10367710080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 13866639360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N
- 2655313920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2
- 4033680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N^3
- 24778320*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N^2
- 35726880*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N
- 4609920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2
- 1512630000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^4
- 14866992000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 48092990400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 53797766400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 9957427200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4
- 363031200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^3
- 2230048800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 3215419200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 414892800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5
- 1260525000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^4
- 18036312000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^3
- 67486347600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^2
- 80448866400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N
- 15074438400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4
- 9983358000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N^3
- 56243905200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 77533092000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N
- 9957427200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2
- 352947000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2*N^2
- 734706000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2*N
- 57624000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2
- 2117682000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5*N^2
- 4408236000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 345744000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5
- 8258959800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4*N^2
- 12109683600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4*N
- 933508800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4
- 1452124800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^2*gg5^2*N
- 51861600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^2*gg5^2
- 45378900*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg5^4))/(1920360960000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7));

phi9beta5 =
- 7*gg5*ep
+ (Gamma(1/7)^7*gg5*(gg1^2*N^4
+ 12*gg1^2*N^3
+ 44*gg1^2*N^2
+ 48*gg1^2*N
+ 196*gg2^2*N^3
+ 1176*gg2^2*N^2
+ 1568*gg2^2*N
+ 2450*gg3^2*N^2
+ 4900*gg3^2*N
+ 2940*gg4^2*N
+ 105*gg5^2))/67200
+ (Gamma(1/7)^14*gg5*(
- 12*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^8
- 480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^7
- 8688*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^6
- 86880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^5
- 501888*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^4
- 1649280*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^3
- 2829312*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N^2
- 1935360*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^4*N
- 4704*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^7
- 150528*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^6
- 1938048*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^5
- 12794880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^4
- 45459456*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^3
- 81887232*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N^2
- 57802752*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg2^2*N
- 17640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^6
- 740880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^5
- 8749440*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^4
- 43606080*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^3
- 96808320*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N^2
- 77898240*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg3^2*N
- 10080*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^5
- 463680*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^4
- 4556160*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^3
- 15563520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N^2
- 16450560*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1^2*gg4^2*N
- 246960*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^6
- 4445280*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^5
- 30623040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^4
- 100759680*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^3
- 158054400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N^2
- 94832640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2^2*gg3*N
- 987840*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^5
- 13829760*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^4
- 67173120*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^3
- 134346240*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N^2
- 94832640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg3*gg4*N
- 176400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^4
- 2116800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^3
- 7761600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N^2
- 8467200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg1*gg2*gg4*gg5*N
- 172872*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^6
- 5877648*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^5
- 58776480*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^4
- 255850560*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^3
- 508935168*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N^2
- 376169472*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^4*N
- 12677280*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^5
- 200531520*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^4
- 1074111360*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^3
- 2351059200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N^2
- 1807088640*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg3^2*N
- 13582800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^4
- 135828000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^3
- 434649600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N^2
- 434649600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg4^2*N
- 740880*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N^3
- 4445280*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N^2
- 5927040*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2^2*gg5^2*N
- 43218000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^4
- 345744000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^3
- 864360000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N^2
- 691488000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3^2*gg4*N
- 7408800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N^3
- 44452800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N^2
- 59270400*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg2*gg3*gg4*gg5*N
- 93639000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^4
- 749112000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^3
- 1915998000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N^2
- 1584660000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^4*N
- 470458800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N^3
- 1622527200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N^2
- 1363219200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg4^2*N
- 21609000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2*N^2
- 43218000*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3^2*gg5^2*N
- 25930800*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5*N^2
- 51861600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg3*gg4^2*gg5*N
- 409336200*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4*N^2
- 181515600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^4*N
- 46569600*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg4^2*gg5^2*N
- 1190700*Gamma(6/7)^2*Gamma(5/7)*Gamma(3/7)*Gamma(1/7)^3*gg5^4
- 2352*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^7
- 56448*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^6
- 545664*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^5
- 2709504*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^4
- 7262976*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^3
- 9934848*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N^2
- 5419008*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^4*N
- 14406*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^7
- 720300*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^6
- 10084200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^5
- 63040656*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^4
- 197304576*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^3
- 300566784*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N^2
- 177020928*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg2^2*N
- 360150*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^6
- 8499540*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^5
- 72894360*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^4
- 284086320*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^3
- 504786240*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N^2
- 331914240*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg3^2*N
- 648270*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^5
- 9754920*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^4
- 52232040*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^3
- 118046880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N^2
- 94832640*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg4^2*N
- 30870*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^4
- 370440*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^3
- 1358280*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N^2
- 1481760*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg1^2*gg5^2*N
- 2823576*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^6
- 50824368*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^5
- 350123424*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^4
- 1152019008*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^3
- 1807088640*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N^2
- 1084253184*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^4*N
- 105884100*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^5
- 1072958880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^4
- 3924770640*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^3
- 6211867200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N^2
- 3614177280*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg3^2*N
- 169414560*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^4
- 1137497760*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^3
- 2081378880*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N^2
- 968083200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg4^2*N
- 7563150*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N^3
- 45378900*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N^2
- 60505200*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg2^2*gg5^2*N
- 882367500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^4
- 4235364000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^3
- 6353046000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N^2
- 2823576000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^4*N
- 2647102500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N^3
- 6020267400*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N^2
- 1452124800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg4^2*N
- 113447250*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2*N^2
- 226894500*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg3^2*gg5^2*N
- 1905913800*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4*N^2
- 181515600*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^4*N
- 158826150*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg4^2*gg5^2*N
- 3241350*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7)*gg5^4
- 27*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^8
- 1512*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^7
- 36072*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^6
- 459936*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^5
- 3322800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^4
- 13404672*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^3
- 27518976*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N^2
- 21703680*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^4*N
- 14112*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^7
- 620928*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 10950912*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 97316352*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 451809792*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 1020579840*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 856203264*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg2^2*N
- 79380*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^6
- 2804760*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 33974640*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 184373280*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 452148480*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 396264960*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1^2*gg3^2*N
- 740880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^6
- 22226400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 263753280*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 1475832960*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 3769597440*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 3413975040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 3951360*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^5
- 82978560*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 600606720*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 1754403840*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 1706987520*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 1543500*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^4
- 18522000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^3
- 67914000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N^2
- 74088000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg1*gg3^2*gg5*N
- 864360*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^6
- 30079728*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^5
- 372712032*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^4
- 2103506496*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^3
- 5365946880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N^2
- 4845947904*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^4*N
- 55319040*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^5
- 1217018880*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 9238279680*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 27991434240*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 27880796160*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg3^2*N
- 60505200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^4
- 691488000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 2454782400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 2627654400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2^2*gg4^2*N
- 259308000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^4
- 3803184000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 15558480000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 17978688000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 103723200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^3
- 622339200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 829785600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 383559750*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^4
- 4775589000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^3
- 18821439000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N^2
- 21609000000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^4*N
- 2437495200*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N^3
- 16803158400*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 23856336000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg4^2*N
- 45378900*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2*N^2
- 90757800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3^2*gg5^2*N
- 907578000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5*N^2
- 1815156000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 1542882600*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4*N^2
- 4537890000*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^4*N
- 414892800*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg4^2*gg5^2*N
- 14586075*Gamma(6/7)*Gamma(3/7)^2*Gamma(2/7)*Gamma(1/7)^2*gg5^4
- 12*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^8
- 864*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^7
- 21360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^6
- 263520*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^5
- 1801344*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^4
- 6853248*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^3
- 13353984*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N^2
- 10119168*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^4*N
- 7840*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^7
- 357504*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^6
- 6052480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^5
- 49749504*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^4
- 211391488*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^3
- 440143872*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N^2
- 346816512*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg2^2*N
- 88200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^6
- 2152080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^5
- 22861440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^4
- 122633280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^3
- 310181760*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N^2
- 281111040*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg3^2*N
- 70560*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^5
- 1270080*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^4
- 8184960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^3
- 22014720*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N^2
- 20321280*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1^2*gg4^2*N
- 246960*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^6
- 10372320*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^5
- 125455680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^4
- 646047360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^3
- 1485711360*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N^2
- 1232824320*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2^2*gg3*N
- 1646400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^5
- 34903680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^4
- 254204160*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^3
- 745489920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N^2
- 727050240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg3*gg4*N
- 411600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^4
- 4939200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^3
- 18110400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N^2
- 19756800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg1*gg2*gg4*gg5*N
- 787528*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^6
- 20168400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^5
- 212440480*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^4
- 1070884416*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^3
- 2506567168*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N^2
- 2131627008*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^4*N
- 36495200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^5
- 704549440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^4
- 4648336000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^3
- 12542055680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N^2
- 11543239680*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg3^2*N
- 20168400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^4
- 328456800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^3
- 1406025600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N^2
- 1659571200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg4^2*N
- 576240*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N^3
- 3457440*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N^2
- 4609920*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2^2*gg5^2*N
- 216090000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^4
- 2074464000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^3
- 6396264000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N^2
- 6223392000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3^2*gg4*N
- 51861600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^3
- 311169600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N^2
- 414892800*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg2*gg3*gg4*gg5*N
- 180075000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^4
- 2535456000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^3
- 9061374000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N^2
- 9421524000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^4*N
- 1426194000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N^3
- 7831101600*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N^2
- 9957427200*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg4^2*N
- 50421000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2*N^2
- 100842000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3^2*gg5^2*N
- 302526000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5*N^2
- 605052000*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg3*gg4^2*gg5*N
- 1179851400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4*N^2
- 1633640400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^4*N
- 207446400*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg4^2*gg5^2*N
- 6482700*Gamma(5/7)^2*Gamma(2/7)^2*Gamma(1/7)^2*gg5^4))/(213373440000*Gamma(6/7)*Gamma(5/7)*Gamma(3/7)*Gamma(2/7));

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


